The subthreshold issue of fusion-based quantum computing

Fusion-based quantum architectures are the leading approach to photonic quantum computing. However, the sub-threshold regime, where logical error rates must reach the levels required by useful applications, has received little attention. We show that in this regime, fusion failure imposes a noise floor on the logical error rate that prevents all-linear-optics architectures from reaching the required rates at low overhead. For fusion-based architectures using quantum emitter spins, we show that the noise floor is reduced by orders of magnitude at a lower overhead.

==> anc/FBQC_reference_thresholds.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import fsolve

a_fail = np.array([1/2**n for n in range(1, 7)])  # physical fusion failure probability

'''4-star fusion network from https://www.nature.com/articles/s41467-023-36493-1'''
n_fusion = 4  # number of fusions per syndrome graph edge
lmd_percol = 0.24881  # syndrome graph bond percolation threshold (bond-percolation threshold of simple-cubic lattice)
thresh_loss = 1 - ((1 - lmd_percol)**(1/n_fusion) / (1 - a_fail/2))**a_fail  # use Eq. 4 in supplement of https://doi.org/10.1038/s41467-023-36493-1
plt.plot(a_fail, thresh_loss, 'o')

'''6-ring fusion network from https://www.nature.com/articles/s41467-023-36493-1'''
n_fusion = 1  # number of fusions per syndrome graph edge
lmd_percol = 0.1204  # syndrome graph bond percolation threshold, simulated with: https://github.com/nbi-hyq/perqolate/blob/add_more_lattices/examples/more_examples/bond_syndrome_graphs.c
thresh_loss = 1 - ((1 - lmd_percol)**(1/n_fusion) / (1 - a_fail/2))**a_fail  # use Eq. 4 in supplement of https://doi.org/10.1038/s41467-023-36493-1
plt.plot(a_fail, thresh_loss, 'o')

'''Shor(2,2) encoded 6-ring fusion network from https://www.nature.com/articles/s41467-023-36493-1'''
thresh_loss = []
for p_fail in a_fail:
    p_0 = lambda eta: 1 - eta**(1/p_fail) * (1 - p_fail/2)
    p_enc_minus_percol = lambda eta: ((1 - (1 - p_0(eta))**2)**2 + 1 - (1 - p_0(eta)**2)**2)/2 - lmd_percol  # Eq. 5 in supplement of https://doi.org/10.1038/s41467-023-36493-1
    eta = fsolve(p_enc_minus_percol, 0.99)
    thresh_loss.append(1 - eta)
plt.plot(a_fail, thresh_loss, 'o')

plt.xlabel('physical fusion failure probability')
plt.ylabel('per photon loss threshold')
plt.gca().set_ylim(bottom=0.0)
plt.show()

